On pattern recovery of the fused Lasso

We study the property of the Fused Lasso Signal Approximator (FLSA) for estimating a blocky signal sequence with additive noise. We transform the FLSA to an ordinary Lasso problem. By studying the property of the design matrix in the transformed Lasso problem, we find that the irrepresentable condition might not hold, in which case we show that the FLSA might not be able to recover the signal pattern. We then apply the newly developed preconditioning method -- Puffer Transformation [Jia and Rohe, 2012] on the transformed Lasso problem. We call the new method the preconditioned fused Lasso and we give non-asymptotic results for this method. Results show that when the signal jump strength (signal difference between two neighboring groups) is big and the noise level is small, our preconditioned fused Lasso estimator gives the correct pattern with high probability. Theoretical results give insight on what controls the signal pattern recovery ability -- it is the noise level {instead of} the length of the sequence. Simulations confirm our theorems and show significant improvement of the preconditioned fused Lasso estimator over the vanilla FLSA.

==> Rcode/IC_condition_of_Rinaldo_s_simulation.R <==
n = 430

beta = rep(0, n);
beta[1:100] = 0;
beta[101:110] = 2;
beta[111:210] = -0.1;
beta[211:220] = -2;
beta[221:320] = 0;
beta[321:330] = 2;
beta[331:430] = 0.1;

#construct the uncentered design matrix
X = matrix(0, n-1, n-1)
X = lower.tri(X, diag = T) + 0
X = rbind(rep(0, n-1), X)

s_beta = sign(beta[2:430] - beta[1:429])
model = s_beta;  #the true parameters
model = (abs(s_beta) > 0);

nm = length(model)
lm1 = lm(X[, !model] ~ X[, model])
s_jump = matrix(c(1, -1, -1, 1, 1, -1), 6, 1)  #sign of the jump
print(norm(t(coef(lm1))[, 2:7] %*% s_jump, "i"))

==> Rcode/consist_tran.R <==
expm = 1000
res = matrix(0, 50, 2)
for (j in 1:50) {
  nm = j + 10

#random block
  dataset = rep(0, nm);
  rk = 1;
  while (rk <= nm) {
    rec = as.integer(runif(1, 1, 0.1*nm));
    rcls = runif(1);
    if (rcls > 0.8) {
      cls = 2;
    }
    else {
      if (rcls > 0.6) {
        cls = 1;
      }
      else {
        cls = 0;
      }
    }
    dataset[rk:min((rk+rec-1),n)] = cls;
    rk = rk + rec;
  }
##
  
  beta = dataset
#  nm = j + 1
#  beta = c(1:nm, rep(nm,10), nm:(2*nm-1))
  n = length(beta)
  sbeta = sign(beta[2:n] - beta[1:(n-1)])
  n_cns = 0
  X = matrix(0, n-1, n-1)
  X = lower.tri(X, diag = T) + 0
  X = rbind(rep(0, n-1), X)
  Xc = X - matrix(rep(colMeans(X), n), n, n-1, byrow = T)
  svdXc = svd(Xc)
  PF = svdXc$u %*% solve(diag(svdXc$d)) %*% t(svdXc$u)
  Xt = PF %*% Xc
  for (m in 1:1000) {
    y = beta + rnorm(n, sd = 0.1)
    yc = y - matrix(mean(y), n, 1)
    yt = PF %*% yc
    lsol = lars(Xt, yt, type = "lasso", normalize = FALSE, intercept = FALSE)
    lseq = lsol$action
    testv = abs(sbeta)
##testv used for the judgement of model selection
    cnstcy = 0
    for (i in 1:length(lseq)) {
      testv[lseq[[i]]] = testv[lseq[[i]]] - 1
      if (testv[lseq[[i]]] == -1) {
        break
      }
      if (sum(abs(testv)) == 0) {
        cnstcy = 1
        break
      }
    }
    n_cns = n_cns + cnstcy
  }
  p = n_cns / expm
  res[j, 1] = nm
  res[j, 2] = p
}

plot(res[,1], res[,2], type = "l", col = "red", xlab = "n", ylab = "P", ylim = c(0,1))

title(main = "Prob of identifying the right jump in the model after transformation", sub = "model: beta = random block")


==> Rcode/eg1_plot.R <==
sfthres <- function(xx, lambda) {
  y = rep(0, length(xx));
  for (i in (1:length(xx))) {
    if (abs(xx[i]) <= lambda) {
      y[i] = 0;
    }
    else {
      y[i] = sign(xx[i]) * (abs(xx[i]) - lambda);
    }         
  }
  return(y)
}

mu = c(rep(0,100), rep(-2,10),rep(-0.1,100),rep(2,10),rep(0.1,100),rep(-2,10),rep(0,100))

expm = 1
res = matrix(0, 1, 2)
nm = length(y);
lambda = 1;

beta = mu
#   nm = j + 1
#   beta = c(1:nm, rep(nm, 20), nm:(2*nm-1))
n = length(beta)
sbeta = sign(beta[2:n] - beta[1:(n-1)])
X = matrix(0, n-1, n-1)
X = lower.tri(X, diag = T) + 0
X = rbind(rep(0, n-1), X)
Xc = X - matrix(rep(colMeans(X), n), n, n-1, byrow = T)
svdXc = svd(Xc)
PF = svdXc$u %*% solve(diag(svdXc$d)) %*% t(svdXc$u)
Xt = PF %*% Xc
for (m in 1:expm) {
  y = beta + rnorm(n, 0, 0.25)
  yc = y - matrix(mean(y), n, 1)
  yt = PF %*% yc
  #     lsol = lars(Xt, yt, type = "lasso", normalize = FALSE, intercept = FALSE)
  #     lseq = lsol$action
  #     testv = abs(sbeta)
  ##testv used for the judgement of model selection
  #    cnstcy = 0
  #     for (i in 1:length(lseq)) {
  #       testv[lseq[[i]]] = testv[lseq[[i]]] - 1
  #       if (testv[lseq[[i]]] == -1) {
  #         break
  #       }
  #       if (sum(abs(testv)) == 0) {
  #         cnstcy = 1
  #         break
  #       }
  #     }    
  #    n_nzero = length(sbeta[sbeta!=0])
  
  ltheta = t(Xt) %*% yt;
  etheta = sfthres(ltheta, lambda);
  ebeta = rep(0, n);
  ebeta[1] = mean(y - X %*% etheta);
  for (j in 2:n) {
    ebeta[j] = etheta[j-1] + ebeta[j-1];
  }
}

plot(y);
lines(beta, col = "black", lwd = 2);
lines(ebeta, col = "red", lwd = 2);

#       oest = order(abs(lbeta), decreasing = T)
#       cnstcy = 1
#       for (si in 1:n_nzero) {
#         if (sign(lbeta[oest[si]]) != sbeta[oest[si]]) {
#           cnstcy = 0
#           break
#         }
#       }
#     
#     n_cns = n_cns + cnstcy
# }
#   plot(y)
#   p = n_cns / expm
#   res[j, 1] = nm
#   res[j, 2] = p
# }

# plot(res[,1], res[,2], type = "l", col = "red", xlab = "n", ylab = "P", ylim = c(0,1))
# 
# title(main = "Prob of Identifying the Right Jumps(Transformation)", sub = "beta Randomly Generated' ")


==> Rcode/flsa_PT_Lasso.R <==
sfthres <- function(xx, lambda) {
  y = rep(0, length(xx));
  for (i in (1:length(xx))) {
    if (abs(xx[i]) <= lambda) {
      y[i] = 0;
    }
    else {
      y[i] = sign(xx[i]) * (abs(xx[i]) - lambda);
    }         
  }
  return(y)
}

flsa_PT_Lasso = function(y)
{
	
	n = length(y)
	A = matrix(0, n, n)
	A = lower.tri(A, diag = T) + 0
	
	#X = matrix(0, n-1, n-1)
	#X = lower.tri(X, diag = T) + 0
	X = A[1:(n-1),1:(n-1)]
	X = rbind(rep(0, n-1), X)  # n X (n-1) matrix


	Xc = X - matrix(rep(colMeans(X), n), n, n-1, byrow = T)
	Y = y - mean(y) ## centered y
	
	
	## preparation; transformation
	svdXc = svd(Xc)
	PF = svdXc$u %*%(diag(1/svdXc$d)) %*% t(svdXc$u)
	Xt = PF %*% Xc
	Yt = PF %*% Y  
	
	## solutions
	ltheta = t(Xt) %*% Yt;
	Lambdas = sort(abs(ltheta), decreasing = T)
	Solution = matrix(nrow =length(Lambdas) ,ncol =n) ## every row is an estimate; all rows are solution path 
	for(i in 1:length(Lambdas))
	{
		lambda = Lambdas[i]
	   htheta = sfthres(ltheta,lambda)
	   htheta1 = mean(y) - colMeans(X)%*%htheta ## intercept
	   theta = c(htheta1,htheta)  	
	   hmu = A%*%theta
	   Solution[i,] = hmu
	}
	
	result = list(Lambdas,Solution)
	names(result) = c('Lambdas','Solution')
	result
	
}

==> Rcode/rinaldo_sim_FLSAprob-1.R <==
####################################
#compute the probability that FLSA recovers the jumps in Rinaldo simulation.
##################################
#0!!!!

library(flsa);
res = matrix(0, 1, 2)
sigma = 0.25
beta = c(rep(0,100), rep(-2,10),rep(-0.1,100),rep(2,10),rep(0.1,100),rep(-2,10),rep(0,100))
n = length(beta)
expm = 1
n_cns = 0
p = 0
for (k in 1:expm) {
  sbeta = sign(beta[2:n] - beta[1:(n-1)])
#  y = beta + rnorm(n, sd = sigma)
  fl1 = flsaTopDown(y)
  fl1sol = fl1$Solution
  dimnames(fl1sol) <- NULL
  smat = sign(fl1sol[,2:n] - fl1sol[,1:(n-1)])
  #smat - sign matrix-all the possible signs for different lambda
  nr = dim(smat)[1]
  cnstncy = 0
  for (i in 1:nr) {
    if (sum(abs(sbeta - smat[i,])) == 0){
      cnstncy = 1
      break
    }    
  }
  n_cns = cnstncy + n_cns
}
  p = n_cns / expm;
  res[1, 1] = n;
  res[1, 2] = p;

 plot(y[206:207], col = "gray");
 lines(beta[206:207], col = "black", lwd = 2);
 lines(fl1sol[2,206:207], col = "red", lwd = 2);

==> Rcode/rinaldo_sim_FLSAprob.R <==
####################################
#compute the probability that FLSA recovers the jumps in Rinaldo simulation.
##################################
#0!!!!

library(flsa);
n = 430;
res = matrix(0, 1, 2)
beta = rep(0, n);
beta[1:100] = 0;
beta[101:110] = 2;
beta[111:210] = -0.1;
beta[211:220] = -2;
beta[221:320] = 0;
beta[321:330] = 2;
beta[331:430] = 0.1;

expm = 1
n_cns = 0
p = 0
for (k in 1:expm) {
  sbeta = sign(beta[2:n] - beta[1:(n-1)])
  y = beta + rnorm(n, sd = 0.2)
  fl1 = flsaTopDown(y)
  fl1sol = fl1$Solution
  dimnames(fl1sol) <- NULL
  smat = sign(fl1sol[,2:n] - fl1sol[,1:(n-1)])
  #smat: sign matrix-all the possible signs for different lambda
  nr = dim(smat)[1]
  cnstncy = 0
  for (i in 1:nr) {
    if (sum(abs(sbeta - smat[i,])) == 0){
      cnstncy = 1
      break
    }    
  }
  n_cns = cnstncy + n_cns
}
  p = n_cns / expm;
  res[1, 1] = 430;
  res[1, 2] = p;

# plot(beta)
# points(y, col = "gray")
# lines(fl1sol[20,], col = "red", lwd = 2)

==> Rcode/rinaldo_sim_TFLSAprob-1.R <==
############################
#compute the probability of recovery using the new algorithm
############################

sfthres <- function(xx, lambda) {
  y = rep(0, length(xx));
  for (i in (1:length(xx))) {
    if (abs(xx[i]) <= lambda) {
      y[i] = 0;
    }
    else {
      y[i] = sign(xx[i]) * (abs(xx[i]) - lambda);
    }         
  }
  return(y)
}



expm = 1000;
#sigma = 0.25
sigma_num = 1;
res = matrix(0, sigma_num, 2)

#random block
dataset = c(rep(0,50),rep(3,50),rep(-2,50),rep(-5,50),rep(1,50),rep(5,50),rep(2,50))
nm = length(dataset)

beta = dataset
#   nm = j + 1
#   beta = c(1:nm, rep(nm, 20), nm:(2*nm-1))
n = length(beta)
sbeta = sign(beta[2:n] - beta[1:(n-1)])
n_nzero = length(sbeta[sbeta!=0])
n_cns = 0
X = matrix(0, n-1, n-1)
X = lower.tri(X, diag = T) + 0
X = rbind(rep(0, n-1), X)
Xc = X - matrix(rep(colMeans(X), n), n, n-1, byrow = T)
svdXc = svd(Xc)
PF = svdXc$u %*% solve(diag(svdXc$d)) %*% t(svdXc$u)
Xt = PF %*% Xc

for (sv in 1:sigma_num) {
#  sigma = 0.1+(sv-1)*0.01
  sigma = 0.5
  n_cns = 0;

for (m in 1:expm) {
  y = beta + rnorm(n, sd = sigma)
  yc = y - matrix(mean(y), n, 1)
  yt = PF %*% yc
  #     lsol = lars(Xt, yt, type = "lasso", normalize = FALSE, intercept = FALSE)
  #     lseq = lsol$action
  #     testv = abs(sbeta)
  ##testv used for the judgement of model selection
  #    cnstcy = 0
  #     for (i in 1:length(lseq)) {
  #       testv[lseq[[i]]] = testv[lseq[[i]]] - 1
  #       if (testv[lseq[[i]]] == -1) {
  #         break
  #       }
  #       if (sum(abs(testv)) == 0) {
  #         cnstcy = 1
  #         break
  #       }
  #     }    
  #    n_nzero = length(sbeta[sbeta!=0])
  
  ltheta = t(Xt) %*% yt;
#   etheta = sfthres(ltheta, lambda);
#   ebeta = rep(0, n);
#   ebeta[1] = mean(y - X %*% etheta);
#   for (j in 2:n) {
#     ebeta[j] = etheta[j-1] + ebeta[j-1];
#   }
# }
# 
# plot(y, col = "gray");
# lines(beta, col = "black", lwd = 2);
# lines(ebeta, col = "red", lwd = 2);

  oest = order(abs(ltheta), decreasing = T)
  cnstcy = 1
  for (si in 1:n_nzero) {
    if (sign(ltheta[oest[si]]) != sbeta[oest[si]]) {
      cnstcy = 0
      break
    }
      }
    
  n_cns = n_cns + cnstcy
}

p = n_cns / expm
res[sv, 1] = sigma
res[sv, 2] = p
}

plot(res, type = "b", xlab = "Sigma", ylab = "Probability", col = "red", main = "Probability of Jump Recovery Under Different Noises", lwd = 1, ylim = c(0,1))

# plot(res[,1], res[,2], type = "l", col = "red", xlab = "n", ylab = "P", ylim = c(0,1))
# 
# title(main = "Prob of Identifying the Right Jumps(Transformation)", sub = "beta Randomly Generated' ")


==> Rcode/rinaldo_sim_TFLSAprob.R <==
############################
#one simulation of the new algorithm & present the simulation results in graphs
############################

sfthres <- function(xx, lambda) {
  y = rep(0, length(xx));
  for (i in (1:length(xx))) {
    if (abs(xx[i]) <= lambda) {
      y[i] = 0;
    }
    else {
      y[i] = sign(xx[i]) * (abs(xx[i]) - lambda);
    }         
  }
  return(y)
}



expm = 10000;
#sigma = 0.4
sigma_num = 31;
res = matrix(0, sigma_num, 2)
nm = 430;

#random block
dataset = rep(0, nm);
dataset[1:100] = 0;
dataset[101:110] = 2;
dataset[111:210] = -0.1;
dataset[211:220] = -2;
dataset[221:320] = 0;
dataset[321:330] = 2;
dataset[331:430] = 0.1;

beta = dataset
#   nm = j + 1
#   beta = c(1:nm, rep(nm, 20), nm:(2*nm-1))
n = length(beta)
sbeta = sign(beta[2:n] - beta[1:(n-1)])
n_nzero = length(sbeta[sbeta!=0])
n_cns = 0
X = matrix(0, n-1, n-1)
X = lower.tri(X, diag = T) + 0
X = rbind(rep(0, n-1), X)
Xc = X - matrix(rep(colMeans(X), n), n, n-1, byrow = T)
svdXc = svd(Xc)
PF = svdXc$u %*% solve(diag(svdXc$d)) %*% t(svdXc$u)
Xt = PF %*% Xc

for (sv in 1:sigma_num) {
  sigma = 0.1+(sv-1)*0.01
  n_cns = 0;

for (m in 1:expm) {
  y = beta + rnorm(n, sd = sigma)
  yc = y - matrix(mean(y), n, 1)
  yt = PF %*% yc
  #     lsol = lars(Xt, yt, type = "lasso", normalize = FALSE, intercept = FALSE)
  #     lseq = lsol$action
  #     testv = abs(sbeta)
  ##testv used for the judgement of model selection
  #    cnstcy = 0
  #     for (i in 1:length(lseq)) {
  #       testv[lseq[[i]]] = testv[lseq[[i]]] - 1
  #       if (testv[lseq[[i]]] == -1) {
  #         break
  #       }
  #       if (sum(abs(testv)) == 0) {
  #         cnstcy = 1
  #         break
  #       }
  #     }    
  #    n_nzero = length(sbeta[sbeta!=0])
  
  ltheta = t(Xt) %*% yt;
#   etheta = sfthres(ltheta, lambda);
#   ebeta = rep(0, n);
#   ebeta[1] = mean(y - X %*% etheta);
#   for (j in 2:n) {
#     ebeta[j] = etheta[j-1] + ebeta[j-1];
#   }
# }
# 
# plot(y, col = "gray");
# lines(beta, col = "black", lwd = 2);
# lines(ebeta, col = "red", lwd = 2);

  oest = order(abs(ltheta), decreasing = T)
  cnstcy = 1
  for (si in 1:n_nzero) {
    if (sign(ltheta[oest[si]]) != sbeta[oest[si]]) {
      cnstcy = 0
      break
    }
      }
    
  n_cns = n_cns + cnstcy
}

p = n_cns / expm
res[sv, 1] = sigma
res[sv, 2] = p
}

plot(res, type = "b", xlab = "Sigma", ylab = "Probability", col = "red", main = "Probability of Jump Recovery Under Different Noises", lwd = 2, ylim = c(0,1))

# plot(res[,1], res[,2], type = "l", col = "red", xlab = "n", ylab = "P", ylim = c(0,1))
# 
# title(main = "Prob of Identifying the Right Jumps(Transformation)", sub = "beta Randomly Generated' ")


==> Rcode/sim1.R <==
# code used in our paper
#n = 430 

#mu = c(rep(0,100), rep(-2,10),rep(-0.1,100),rep(2,10),rep(0.1,100),rep(-2,10),rep(0,100))
#eps = rnorm(430)
#y = mu+eps



# data generating
mu = c(rep(0,100), rep(-2,10),rep(-0.1,100),rep(2,10),rep(0.1,100),rep(-2,10),rep(0,100))
n = length(mu)
eps = rnorm(n, 0, sd = 0.25)
y = mu + eps
  


## plot the data
pdf(file = 'data.pdf')
plot(y,cex = 0.6)
lines(mu,lwd = 3)
dev.off()

library(flsa)

fl1 = flsaTopDown(y)

fl1sol = fl1$Solution ## each row of fl1sol is one solution on the path


#NBP = apply(fl1sol,1,function(x){detect(x)}) ## find the number of breakpoints.



ac = apply(fl1sol,1,function(x){sum((x-mu)^2)})
index = which(ac==min(ac))


## plot flsa estimator
pdf(file = 'flsa.pdf')
plot(y,cex = 0.6)
lines(fl1sol[index,],lwd =3)
dev.off()


## see how many solutions recovers the true signal pattern

sbeta = sign(mu[2:n] - mu[1:(n-1)])  ## signal pattern
smat = sign (fl1sol[,2:n] - fl1sol[,1:(n-1)]) # estimated pattern
sac = apply(smat,1,function(x){sum(x==sbeta)}) # sign accuracy
max(sac) == length(sbeta) # if this true then there is one solution recovers the original signal pattern.


### The same procedure as for flsa. The only difference is that we use PT-LASSO method

fl2 = flsa_PT_Lasso(y)
fl2sol = fl2$Solution
ac2 = apply(fl2sol,1,function(x){sum((x-mu)^2)})
index2 = which(ac2 == min(ac2))

pdf(file = 'PT_Lasso.pdf')
plot(y,cex=0.6)
lines(fl2sol[7,],lwd = 3)
dev.off()
smat2 = sign (fl2sol[,2:n] - fl2sol[,1:(n-1)]) # estimated pattern
sac2 = apply(smat2,1,function(x){sum(x==sbeta)}) # sign accuracy
max(sac2) == length(sbeta) # if this true then there is one solution recovers the original signal pattern.





==> Rcode/sim_rinaldo.R <==
###################################
#one simulation of FLSA using data in annals & present the simulation results in graphs
###################################
sfthres <- function(xx, lambda) {
  y = rep(0, length(xx));
  for (i in (1:length(xx))) {
    if (abs(xx[i]) <= lambda) {
      y[i] = 0;
    }
    else {
      y[i] = sign(xx[i]) * (abs(xx[i]) - lambda);
    }         
  }
  return(y)
}


expm = 1;
sigma = 0.4
res = matrix(0, 1, 2)
nm = 430;
lambda = 1.5;
  
#random block
dataset = rep(0, nm);
dataset[1:100] = 0;
dataset[101:110] = 2;
dataset[111:210] = -0.1;
dataset[211:220] = -2;
dataset[221:320] = 0;
dataset[321:330] = 2;
dataset[331:430] = 0.1;
  
beta = dataset
  #   nm = j + 1
  #   beta = c(1:nm, rep(nm, 20), nm:(2*nm-1))
n = length(beta)
sbeta = sign(beta[2:n] - beta[1:(n-1)])
n_cns = 0
X = matrix(0, n-1, n-1)
X = lower.tri(X, diag = T) + 0
X = rbind(rep(0, n-1), X)
Xc = X - matrix(rep(colMeans(X), n), n, n-1, byrow = T)
svdXc = svd(Xc)
PF = svdXc$u %*% solve(diag(svdXc$d)) %*% t(svdXc$u)
Xt = PF %*% Xc
for (m in 1:expm) {
    y = beta + rnorm(n, sd = sigma)
    yc = y - matrix(mean(y), n, 1)
    yt = PF %*% yc
    #     lsol = lars(Xt, yt, type = "lasso", normalize = FALSE, intercept = FALSE)
    #     lseq = lsol$action
    #     testv = abs(sbeta)
    ##testv used for the judgement of model selection
#    cnstcy = 0
    #     for (i in 1:length(lseq)) {
    #       testv[lseq[[i]]] = testv[lseq[[i]]] - 1
    #       if (testv[lseq[[i]]] == -1) {
    #         break
    #       }
    #       if (sum(abs(testv)) == 0) {
    #         cnstcy = 1
    #         break
    #       }
    #     }    
#    n_nzero = length(sbeta[sbeta!=0])
    
    ltheta = t(Xt) %*% yt;
    etheta = sfthres(ltheta, lambda);
    ebeta = rep(0, n);
    ebeta[1] = mean(y - X %*% etheta);
    for (j in 2:n) {
      ebeta[j] = etheta[j-1] + ebeta[j-1];
    }
}

plot(y, col = "gray");
lines(beta, col = "black", lwd = 2);
lines(ebeta, col = "red", lwd = 2);
          
#       oest = order(abs(lbeta), decreasing = T)
#       cnstcy = 1
#       for (si in 1:n_nzero) {
#         if (sign(lbeta[oest[si]]) != sbeta[oest[si]]) {
#           cnstcy = 0
#           break
#         }
#       }
#     
#     n_cns = n_cns + cnstcy
# }
#   plot(y)
#   p = n_cns / expm
#   res[j, 1] = nm
#   res[j, 2] = p
# }

# plot(res[,1], res[,2], type = "l", col = "red", xlab = "n", ylab = "P", ylim = c(0,1))
# 
# title(main = "Prob of Identifying the Right Jumps(Transformation)", sub = "beta Randomly Generated' ")

